The R-Process Alliance: A Comprehensive Abundance Analysis of HD 222925, a Metal-Poor Star with an Extreme R-Process Enhancement of [Eu/H] = -0.14

We present a detailed abundance analysis of the bright (V = 9.02), metal-poor ([Fe/H] = -1.47 +/- 0.08) field red horizontal-branch star HD 222925, which was observed as part of an ongoing survey by the R-Process Alliance. We calculate stellar parameters and derive abundances for 46 elements based on 901 lines examined in a high-resolution optical spectrum obtained using the Magellan Inamori Kyocera Echelle spectrograph. We detect 28 elements with 38 <= Z <= 90; their abundance pattern is a close match to the Solar r-process component. The distinguishing characteristic of HD 222925 is an extreme enhancement of r-process elements ([Eu/Fe] = +1.33 +/- 0.08, [Ba/Eu] = -0.78 +/- 0.10) in a moderately metal-poor star, so the abundance of r-process elements is the highest ([Eu/H] = -0.14 +/- 0.09) in any known r-process-enhanced star. The abundance ratios among lighter (Z <= 30) elements are typical for metal-poor stars, indicating that production of these elements was dominated by normal Type II supernovae, with no discernible contributions from Type Ia supernovae or asymptotic giant branch stars. The chemical and kinematic properties of HD 222925 suggest it formed in a low-mass dwarf galaxy, which was enriched by a high-yield r-process event before being disrupted by interaction with the Milky Way.

==> anc/MRtab2.txt <==
Title:   The R-Process Alliance: A Comprehensive Abundance Analysis of the 
         Optical Spectrum of HD 222925, a Metal-Poor Star with an Extreme 
         r-Process Enhancement of [Eu/H] = -0.14
Authors: I. U. Roederer et al.
Table:   Lines, Atomic Data, EWs, and Abundances
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label         Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID            Species
   6- 12 F7.2   0.1nm   Wave          Wavelength in Angstroms
  14- 17 F4.2   eV      ExPot         Excitation potential in eV
  19- 23 F5.2   ---     log(gf)       log of degeneracy times oscillator strength
  25- 26 I2     ---   r_log(gf)       Reference for log of degeneracy times oscillator strength
  28- 32 F5.1   0.1pm   EW            Equivalent width in milli Angstroms
  34- 34 A1     ---   l_log(epsilon)  Limit on log epsilon abundance
  36- 41 F7.3   ---     log(epsilon)  log epsilon abundance
--------------------------------------------------------------------------------
References for log of degeneracy times oscillator strength:
(1) Smith et al. (1998), using HFS/IS from Kurucz & Bell (1995);
(2) Kramida et al. (2018);
(3) Pehlivan Rhodin et al. (2017);
(4) Aldenius et al. (2009);
(5) Lawler & Dakin (1989), using HFS from Kurucz & Bell (1995);
(6) Lawler et al. (2013);
(7) Wood et al. (2013);
(8) Lawler et al. (2014) for log(gf) values and HFS;
(9) Wood et al. (2014a) for log(gf) values and HFS, when available;
(10) Sobeck et al. (2007);
(11) Lawler et al. (2017b);
(12) Den Hartog et al. (2011) for log(gf) values and HFS;
(13) O'Brian et al. (1991);
(14) Den Hartog et al. (2014);
(15) Belmonte et al. (2017);
(16) Ruffoni et al. (2014);
(17) Lawler et al. (2015) for log(gf) values and HFS;
(18) Wood et al. (2014b);
(19) Kramida et al. (2018), using HFS/IS from Kurucz & Bell (1995);
(20) Roederer & Lawler (2012);
(21) Morton (2000);
(22) Biemont et al. (2011);
(23) Ljung et al. (2006);
(24) Nilsson & Ivarsson (2008);
(25) Wickliffe et al. (1994);
(26) Duquette & Lawler (1985);
(27) Hansen et al. (2012) for log(gf) value and HFS/IS;
(28) Kramida et al. (2018), using HFS/IS from McWilliam (1998) when available;
(29) Lawler et al. (2001a), using HFS from Ivans et al. (2006) when available;
(30) Lawler et al. (2009);
(31) Li et al. (2007), using HFS from Sneden et al. (2009);
(32) Ivarsson et al. (2001), using HFS from Sneden et al. (2009);
(33) Den Hartog et al. (2003), using HFS/IS from Roederer et al. (2008) when available;
(34) Lawler et al. (2006), using HFS/IS from Roederer et al. (2008) when available;
(35) Lawler et al. (2001c), using HFS/IS from Ivans et al. (2006);
(36) Den Hartog et al. (2006);
(37) Lawler et al. (2001b), using HFS from Lawler et al. (2001d);
(38) Wickliffe et al. (2000);
(39) Lawler et al. (2004), using HFS from Sneden et al. (2009);
(40) Lawler et al. (2008);
(41) Wickliffe & Lawler (1997), using HFS from Sneden et al. (2009);
(42) Sneden et al. (2009) for log(gf) value and HFS/IS;
(43) Lawler et al. (2009) for log(gf) values and HFS;
(44) Lawler et al. (2007);
(45) Quinet et al. (2006);
(46) Xu et al. (2007), using HFS/IS from Cowan et al. (2005);
(47) Biemont et al. (2000), using HFS/IS from Roederer et al. (2012);
(48) Nilsson et al. (2002b);
(49) Nilsson et al. (2002a).
--------------------------------------------------------------------------------
LiI  6707.80 0.00  0.17  1       <  0.800 
NaI  4982.81 2.10 -0.92  2   2.8    4.286 
NaI  5682.63 2.10 -0.71  2  10.5    4.581 
NaI  5688.20 2.10 -0.41  2  19.7    4.582 
NaI  6154.23 2.10 -1.55  2   1.1    4.400 
NaI  6160.75 2.10 -1.25  2   2.8    4.516 
NaI  8183.26 2.10  0.24  2  61.2    4.465 
NaI  8194.81 2.10  0.54  2 101.2    4.572 
MgI  3986.75 4.35 -1.06  2  91.4    6.527 
MgI  4167.27 4.35 -0.74  2  97.5    6.352 
MgI  4571.10 0.00 -5.62  2  63.6    6.378 
MgI  4702.99 4.35 -0.44  2 122.1    6.326 
MgI  4730.03 4.35 -2.35  2  11.8    6.436 
MgI  5528.40 4.35 -0.55  3 126.2    6.511 
MgI  5711.09 4.35 -1.84  3  35.0    6.487 
AlI  6696.02 3.14 -1.57  2   1.7    4.873 
AlI  6698.67 3.14 -1.87  2   0.9    4.896 
AlI  7836.13 4.02 -0.53  2   1.6    4.631 
SiI  4102.94 1.91 -3.34  2  72.8    6.190 
SiI  4805.44 4.92 -2.21  2   5.2    6.453 
SiI  4947.61 5.08 -1.81  2   3.4    6.013 
SiI  5645.61 4.93 -1.63  2   6.3    5.956 
SiI  5665.56 4.92 -2.04  2   8.0    6.466 
SiI  5690.43 4.93 -1.87  2  10.7    6.443 
SiI  5708.40 4.95 -1.47  2  29.3    6.585 
SiI  5772.15 5.08 -1.75  2  12.5    6.543 
SiI  5793.07 4.93 -2.02  2   7.6    6.428 
SiI  5948.54 5.08 -1.23  2  28.6    6.455 
SiI  6555.46 5.98 -1.40  2   7.6    6.814 
SiI  6721.85 5.86 -0.94  2   7.3    6.218 
SiI  6976.51 5.95 -0.92  2   7.2    6.273 
SiI  7003.57 5.96 -0.75  2  11.9    6.351 
SiI  7680.27 5.86 -0.69  2  22.7    6.510 
SiI  7742.72 6.21 -0.28  2  25.8    6.510 
SiI  7944.00 5.98 -0.31  2  36.4    6.521 
SiI  8093.23 5.86 -1.35  2   3.4    6.239 
KI   7698.96 0.00 -0.18  2  89.8    3.680 
CaI  3487.60 1.90 -1.37  2  16.7    5.020 
CaI  3644.41 1.90 -0.30  2  74.2    5.129 
CaI  3870.48 2.52 -1.09  2  13.1    5.039 
CaI  4092.63 2.52 -0.86  2  27.5    5.186 
CaI  4283.01 1.89 -0.22  2  98.6    5.170 
CaI  4318.65 1.90 -0.21  2  95.0    5.095 
CaI  4355.08 2.71 -0.42  2  30.2    4.974 
CaI  4425.44 1.88 -0.36  2  87.9    5.064 
CaI  4455.89 1.90 -0.53  2  80.3    5.116 
CaI  4456.61 1.90 -1.66  2  22.0    5.243 
CaI  4526.94 2.71 -0.42  2  25.9    4.877 
CaI  4578.55 2.52 -0.56  2  30.6    4.931 
CaI  4685.27 2.93 -0.88  2  15.0    5.257 
CaI  5260.39 2.52 -1.90  2   4.1    5.253 
CaI  5261.71 2.52 -0.73  2  41.2    5.275 
CaI  5512.98 2.93 -0.30  2  25.6    4.944 
CaI  5581.97 2.52 -0.71  2  40.4    5.235 
CaI  5588.76 2.53  0.21  2  97.2    5.268 
CaI  5590.12 2.52 -0.71  2  39.3    5.216 
CaI  5601.29 2.53 -0.69  2  40.8    5.229 
CaI  5857.45 2.93  0.23  2  68.0    5.140 
CaI  6102.72 1.88 -0.85  5  68.6    5.161 
CaI  6122.21 1.89 -0.38  5 110.6    5.385 
CaI  6161.29 2.52 -1.03  2  13.6    4.924 
CaI  6162.17 1.90 -0.17  5 126.7    5.447 
CaI  6166.44 2.52 -0.90  2  16.9    4.903 
CaI  6169.06 2.52 -0.54  2  30.6    4.871 
CaI  6169.56 2.53 -0.27  2  45.5    4.873 
CaI  6439.07 2.53  0.47  2 109.4    5.200 
CaI  6449.81 2.52 -0.55  2  46.3    5.154 
CaI  6455.60 2.52 -1.36  2   9.8    5.085 
CaI  6471.66 2.53 -0.59  2  36.8    5.040 
CaI  6499.65 2.52 -0.59  2  30.8    4.917 
CaI  6717.69 2.71 -0.61  2  41.2    5.310 
ScII 4320.73 0.60 -0.25  5          1.880 
ScII 4324.98 0.59 -0.44  5          1.860 
ScII 4374.45 0.62 -0.42  5          1.830 
ScII 4400.38 0.60 -0.54  5          1.860 
ScII 4415.54 0.59 -0.67  5          1.770 
ScII 5031.01 1.36 -0.40  5          1.730 
ScII 5526.77 1.77  0.02  5          1.790 
ScII 5657.89 1.51 -0.60  5          1.870 
TiI  3998.64 0.05  0.02  6  84.4    3.540 
TiI  4512.73 0.83 -0.40  6  23.7    3.636 
TiI  4518.02 0.82 -0.25  6  28.1    3.571 
TiI  4533.24 0.85  0.54  6  72.8    3.548 
TiI  4534.78 0.83  0.35  6  60.4    3.519 
TiI  4548.76 0.82 -0.28  6  27.9    3.594 
TiI  4555.48 0.85 -0.40  6  21.2    3.591 
TiI  4840.87 0.90 -0.43  6  19.5    3.609 
TiI  4981.73 0.85  0.57  6  80.9    3.621 
TiI  4999.50 0.82  0.32  6  77.2    3.775 
TiI  5016.16 0.85 -0.48  6  19.6    3.604 
TiI  5064.65 0.05 -0.94  6  37.8    3.626 
TiI  5210.38 0.05 -0.82  6  46.7    3.641 
TiII 4028.34 1.89 -0.92  7 108.7    4.123 
TiII 4394.06 1.22 -1.77  7  96.7    3.940 
TiII 4395.84 1.24 -1.93  7  80.1    3.814 
TiII 4399.77 1.24 -1.20  7 126.3    4.023 
TiII 4418.33 1.24 -1.99  7  76.3    3.806 
TiII 4493.52 1.08 -2.78  7  37.1    3.808 
TiII 4583.41 1.16 -2.84  7  32.6    3.862 
TiII 4708.66 1.24 -2.35  7  58.1    3.852 
TiII 4798.53 1.08 -2.66  7  48.4    3.844 
TiII 5129.16 1.89 -1.34  7  82.4    3.858 
TiII 5185.90 1.89 -1.41  7  72.1    3.755 
TiII 5336.79 1.58 -1.60  7  85.9    3.840 
TiII 5381.02 1.56 -1.97  7  61.9    3.811 
TiII 5418.77 1.58 -2.13  7  50.9    3.826 
VI   4111.78 0.30  0.40  8          2.440 
VI   4379.23 0.30  0.58  8          2.340 
VI   4389.98 0.28  0.22  8          2.360 
VII  3504.44 1.09 -0.77  9          2.600 
VII  3517.30 1.13 -0.24  9          2.680 
VII  3530.77 1.07 -0.53  9          2.480 
VII  3545.20 1.09 -0.32  9          2.710 
VII  3715.46 1.57 -0.22  9          2.730 
VII  3727.34 1.69 -0.23  9          2.530 
VII  3903.25 1.48 -0.91  9          2.640 
VII  3951.96 1.48 -0.73  9          2.670 
VII  3997.11 1.48 -1.20  9          2.710 
VII  4002.93 1.43 -1.44  9          2.730 
VII  4005.70 1.82 -0.45  9          2.710 
VII  4023.38 1.80 -0.61  9          2.630 
CrI  3908.76 1.00 -1.05 10  39.8    4.008 
CrI  4254.35 0.00 -0.09 10 139.0    3.960 
CrI  4274.81 0.00 -0.22 10 134.7    3.989 
CrI  4545.95 0.94 -1.37 10  28.4    4.002 
CrI  4600.75 1.00 -1.25 10  26.5    3.900 
CrI  4616.12 0.98 -1.19 10  32.5    3.938 
CrI  4626.17 0.97 -1.33 10  29.3    4.005 
CrI  4646.16 1.03 -0.74 10  55.9    3.923 
CrI  4651.29 0.98 -1.46 10  21.3    3.966 
CrI  4652.16 1.00 -1.04 10  41.9    3.969 
CrI  5296.69 0.98 -1.36 10  26.4    3.948 
CrI  5300.74 0.98 -2.00 10   6.6    3.898 
CrI  5345.80 1.00 -0.95 10  48.3    3.946 
CrI  5348.31 1.00 -1.21 10  30.1    3.891 
CrI  5409.78 1.03 -0.67 10  62.3    3.907 
CrII 3391.43 2.42 -1.40 11  89.3    4.264 
CrII 3393.84 3.10 -0.94 11  62.8    3.869 
CrII 3715.17 3.10 -1.50 11  57.5    4.085 
CrII 4588.20 4.07 -0.65 11  62.0    4.196 
CrII 4592.05 4.07 -1.30 11  25.0    4.186 
CrII 4618.81 4.07 -0.89 11  52.1    4.275 
MnI  4041.35 2.11  0.28 12          3.540 
MnI  4055.54 2.14 -0.08 12          3.660 
MnI  4079.24 2.14 -0.50 12          3.550 
MnI  4082.94 2.18 -0.36 12          3.480 
MnI  4754.04 2.28 -0.08 12          3.500 
MnI  4761.51 2.95 -0.27 12          3.560 
MnI  4762.37 2.89  0.30 12          3.570 
MnI  4765.85 2.94 -0.09 12          3.550 
MnI  4766.42 2.92  0.11 12          3.560 
MnI  4783.43 2.30  0.04 12          3.550 
MnI  4823.52 2.32  0.14 12          3.510 
MnI  6013.51 3.07 -0.35 12          3.570 
MnI  6021.82 3.07 -0.05 12          3.590 
MnII 3460.32 1.81 -0.63 12          3.800 
MnII 3488.68 1.85 -0.94 12          3.740 
MnII 3497.53 1.85 -1.42 12          3.790 
FeI  3406.80 2.22 -0.96 13  87.8    6.052 
FeI  3424.28 2.18 -0.70 13  86.9    5.719 
FeI  3447.28 2.20 -1.02 13  71.8    5.675 
FeI  3450.33 2.22 -0.90 13  96.2    6.213 
FeI  3451.91 2.22 -1.00 13  79.4    5.860 
FeI  3540.12 2.87 -0.71 14  57.6    5.716 
FeI  3742.62 2.94 -0.81 14  77.1    6.027 
FeI  3808.73 2.56 -1.17 15  73.1    5.928 
FeI  3949.95 2.18 -1.25 13  87.5    5.896 
FeI  3977.74 2.20 -1.12 13  93.5    5.916 
FeI  4058.22 3.21 -1.18 14  43.6    6.039 
FeI  4067.98 3.21 -0.53  2  72.3    5.869 
FeI  4070.77 3.24 -0.87 14  56.0    5.963 
FeI  4147.67 1.49 -2.10  2  90.2    6.055 
FeI  4150.25 3.43 -1.19 14  24.6    5.897 
FeI  4158.79 3.43 -0.70 14  48.1    5.842 
FeI  4187.04 2.45 -0.56 16 115.2    5.982 
FeI  4233.60 2.48 -0.60 16 103.2    5.793 
FeI  4352.73 2.22 -1.29 13  94.5    6.050 
FeI  4430.61 2.22 -1.66  2  70.3    5.935 
FeI  4432.57 3.57 -1.58 15   6.8    5.766 
FeI  4447.72 2.22 -1.36 15  91.0    6.005 
FeI  4484.22 3.60 -0.64 14  44.9    5.877 
FeI  4514.18 3.05 -1.96 15  11.1    5.863 
FeI  4547.85 3.55 -0.82 15  37.8    5.884 
FeI  4574.22 3.21 -2.35 14   3.0    5.808 
FeI  4602.00 1.61 -3.15  2  24.7    6.020 
FeI  4602.94 1.49 -2.22  2  86.7    6.046 
FeI  4607.65 3.27 -1.33 14  29.3    5.955 
FeI  4619.29 3.60 -1.06 14  25.9    5.936 
FeI  4630.12 2.28 -2.58 15  27.5    6.180 
FeI  4637.50 3.28 -1.29 14  29.3    5.923 
FeI  4668.13 3.27 -1.08 14  43.7    5.962 
FeI  4704.95 3.69 -1.32 14  11.6    5.865 
FeI  4733.59 1.49 -2.99 13  40.6    6.032 
FeI  4736.77 3.21 -0.67 14  69.7    5.911 
FeI  4787.83 3.00 -2.62 14   3.2    5.887 
FeI  4807.71 3.37 -2.15 16   5.8    6.051 
FeI  4871.32 2.87 -0.34 16 106.7    5.902 
FeI  4875.88 3.33 -1.90 16  13.0    6.139 
FeI  4882.14 3.42 -1.48 14  14.9    5.875 
FeI  4885.43 3.88 -0.97 16  17.0    5.885 
FeI  4890.76 2.88 -0.38 16 106.3    5.942 
FeI  4896.44 3.88 -1.89 14   2.5    5.908 
FeI  4903.31 2.88 -0.89 16  75.8    5.889 
FeI  4905.13 3.93 -1.73 16   3.0    5.880 
FeI  4907.73 3.43 -1.70 14  10.0    5.909 
FeI  4910.02 3.40 -1.28 14  23.9    5.903 
FeI  4911.78 3.93 -1.75 16   3.5    5.968 
FeI  4946.39 3.37 -1.11 16  38.2    5.985 
FeI  4950.11 3.42 -1.50 14  17.1    5.962 
FeI  4966.09 3.33 -0.79 14  54.7    5.896 
FeI  5001.86 3.88 -0.01 16  59.8    5.745 
FeI  5002.79 3.40 -1.46 16  17.8    5.921 
FeI  5005.71 3.88 -0.12 16  56.3    5.800 
FeI  5014.94 3.94 -0.18 14  48.7    5.794 
FeI  5022.24 3.98 -0.33 16  36.6    5.778 
FeI  5028.13 3.57 -1.02 16  20.9    5.734 
FeI  5039.25 3.37 -1.52 14  20.4    6.023 
FeI  5048.44 3.96 -1.00 14  12.3    5.826 
FeI  5049.82 2.28 -1.35 13  83.4    5.869 
FeI  5133.69 4.18  0.36 14  71.2    5.856 
FeI  5194.94 1.56 -2.09  2  90.6    6.001 
FeI  5198.71 2.22 -2.13  2  47.5    5.996 
FeI  5202.34 2.18 -1.84  2  78.4    6.158 
FeI  5215.18 3.27 -0.86 14  50.7    5.832 
FeI  5216.27 1.61 -2.15  2  84.1    5.993 
FeI  5217.39 3.21 -1.07 14  45.8    5.902 
FeI  5242.49 3.63 -0.97 15  31.0    5.960 
FeI  5253.46 3.28 -1.58 14  17.4    5.901 
FeI  5263.31 3.27 -0.87 14  52.1    5.863 
FeI  5288.52 3.69 -1.49 16   8.6    5.869 
FeI  5307.36 1.61 -2.99  2  37.2    6.062 
FeI  5324.18 3.21 -0.11 16 101.1    5.873 
FeI  5332.90 1.56 -2.78 13  44.4    5.919 
FeI  5339.93 3.27 -0.63 14  66.9    5.856 
FeI  5341.02 1.61 -1.95 13  99.7    6.072 
FeI  5373.71 4.47 -0.71 16   9.8    5.916 
FeI  5379.57 3.69 -1.42 15   9.5    5.843 
FeI  5473.90 4.15 -0.72 16  16.2    5.857 
FeI  5483.10 4.15 -1.39 14   6.4    6.080 
FeI  5493.50 4.10 -1.48  2   2.8    5.748 
FeI  5525.54 4.23 -1.08  2   6.4    5.848 
FeI  5554.90 4.55 -0.27 16  20.1    5.912 
FeI  5563.60 4.19 -0.75 16  19.5    6.022 
FeI  5569.62 3.42 -0.52 14  65.1    5.860 
FeI  5586.76 3.37 -0.11 14  92.2    5.858 
FeI  5618.63 4.21 -1.25 14   5.3    5.910 
FeI  5624.54 3.42 -0.76 14  52.9    5.904 
FeI  5638.26 4.22 -0.72 16  17.3    5.956 
FeI  5662.52 4.18 -0.41 14  29.3    5.899 
FeI  5686.53 4.55 -0.45 13  14.7    5.927 
FeI  5705.47 4.30 -1.35  2   2.8    5.809 
FeI  5753.12 4.26 -0.62 14  19.1    5.944 
FeI  5775.08 4.22 -1.08 14   7.1    5.878 
FeI  6003.01 3.88 -1.10 16  18.3    6.020 
FeI  6008.56 3.88 -0.98 16  20.4    5.959 
FeI  6056.00 4.73 -0.32 16  13.1    5.907 
FeI  6065.48 2.61 -1.53  2  59.5    5.947 
FeI  6151.62 2.18 -3.30  2   6.5    6.007 
FeI  6173.34 2.22 -2.88  2  14.4    6.007 
FeI  6219.28 2.20 -2.43  2  33.9    6.001 
FeI  6232.64 3.65 -1.24 14  18.5    5.931 
FeI  6246.32 3.60 -0.77 14  39.8    5.860 
FeI  6252.56 2.40 -1.69  2  64.7    5.966 
FeI  6265.13 2.18 -2.55  2  30.5    6.035 
FeI  6301.50 3.65 -0.71 14  41.2    5.875 
FeI  6315.81 4.08 -1.63  2   3.5    5.953 
FeI  6336.82 3.69 -0.85 14  33.3    5.911 
FeI  6408.02 3.69 -0.99 14  25.0    5.880 
FeI  6411.65 3.65 -0.59 14  48.6    5.871 
FeI  6421.35 2.28 -2.03  2  54.9    6.023 
FeI  6430.85 2.18 -2.01  2  61.9    6.008 
FeI  6481.87 2.28 -2.98  2  11.1    6.027 
FeI  6677.99 2.69 -1.42 13  65.6    5.990 
FeI  6750.15 2.42 -2.62  2  18.4    6.051 
FeI  6752.71 4.64 -1.20  2   2.5    5.915 
FeI  6843.66 4.55 -0.73 16   8.2    5.894 
FeI  6855.16 4.56 -0.49 14  12.6    5.871 
FeI  6858.15 4.61 -0.90 14   6.4    6.007 
FeI  7495.07 4.22 -0.10 16  48.9    5.930 
FeI  7511.02 4.18  0.12 14  65.7    5.943 
FeI  7568.90 4.28 -0.88 14  12.2    5.943 
FeI  8220.38 4.32  0.30 14  74.0    5.982 
FeII 4491.40 2.86 -2.64  2  79.5    6.071 
FeII 4576.34 2.84 -2.92  2  62.9    6.040 
FeII 4582.84 2.84 -3.06  2  49.9    5.979 
FeII 4620.52 2.83 -3.19  2  44.0    6.001 
FeII 4629.34 2.81 -2.26  2  96.5    5.941 
FeII 5197.58 3.23 -2.05  2  89.2    5.936 
FeII 5414.07 3.22 -3.48  2  14.0    5.988 
FeII 6432.68 2.89 -3.50  2  27.9    6.009 
FeII 6516.08 2.89 -3.37  2  42.1    6.136 
FeII 7515.83 3.90 -3.39  2   5.8    6.089 
CoI  3405.12 0.43  0.29 17          3.400 
CoI  3409.18 0.51 -0.22 17          3.080 
CoI  3412.34 0.51  0.06 17          3.250 
CoI  3412.63 0.00 -0.71 17          3.370 
CoI  3431.58 0.10 -0.90 17          3.430 
CoI  3433.04 0.63 -0.18 17          3.540 
CoI  3449.17 0.58 -0.12 17          3.160 
CoI  3449.44 0.43 -0.48 17          3.230 
CoI  3455.24 0.22 -1.19 17          3.480 
CoI  3489.40 0.92  0.18 17          3.080 
CoI  3491.32 0.22 -1.41 17          3.560 
CoI  3513.48 0.10 -0.79 17          3.530 
CoI  3518.35 1.05  0.00 17          3.110 
CoI  3529.03 0.17 -0.89 17          3.200 
CoI  3550.59 0.17 -1.59 17          3.280 
CoI  3564.95 0.58 -0.96 17          3.400 
CoI  3842.05 0.92 -0.74 17          3.570 
CoI  3845.47 0.92  0.06 17          3.300 
CoI  3995.31 0.92 -0.18 17          3.240 
CoI  4118.77 1.05 -0.48 17          3.320 
CoI  4121.32 0.92 -0.33 17          3.350 
NiI  3472.54 0.11 -0.79 18 134.3    4.641 
NiI  3597.70 0.21 -1.10 18 118.6    4.555 
NiI  4470.48 3.40 -0.30 18  23.6    4.606 
NiI  4604.99 3.48 -0.24 18  22.2    4.584 
NiI  4648.65 3.42 -0.09 18  31.7    4.581 
NiI  4686.21 3.59 -0.59 18  10.0    4.637 
NiI  4714.42 3.38  0.25 18  56.4    4.620 
NiI  4756.52 3.48 -0.27 18  22.5    4.616 
NiI  4980.17 3.60  0.07 18  33.8    4.625 
NiI  5017.58 3.54 -0.03 18  28.5    4.559 
NiI  5080.53 3.65  0.32 18  43.8    4.596 
NiI  6643.63 1.68 -2.22 18  24.1    4.722 
NiI  6767.77 1.82 -2.14 18  21.2    4.711 
CuI  5105.54 1.39 -1.50 19          2.050 
ZnI  4680.14 4.01 -0.85 20  17.7    3.240 
ZnI  4722.15 4.03 -0.37 20  34.2    3.151 
ZnI  4810.53 4.08 -0.15 20  41.4    3.105 
RbI  7800.27 0.00  0.14 21       <  2.100 
RbI  7947.60 0.00 -0.16 21       <  2.200 
SrI  4607.33 0.00  0.28  2          1.460 
SrII 4077.71 0.00  0.15  2          2.020 
SrII 4161.80 2.94 -0.47  2          1.850 
SrII 4215.52 0.00 -0.17  2          2.060 
YII  3448.80 0.41 -1.41 22          1.180 
YII  3549.00 0.13 -0.29 22          0.980 
YII  3600.73 0.18  0.34 22          1.100 
YII  3601.92 0.10 -0.15 22          1.040 
YII  3611.04 0.13  0.05 22          1.180 
YII  3628.70 0.13 -0.70 22          1.120 
YII  3710.29 0.18  0.51 22          1.270 
YII  3747.55 0.10 -0.95 22          1.260 
YII  3832.89 0.18 -0.34 22          0.920 
YII  3950.35 0.10 -0.73 22          1.310 
YII  3982.59 0.13 -0.56 22          1.070 
YII  4124.90 0.41 -1.38 22          1.000 
YII  4235.73 0.13 -1.27 22          0.900 
YII  4358.72 0.10 -1.15 22          0.730 
YII  4398.01 0.13 -0.75 22          0.810 
YII  4682.32 0.41 -1.73 22          1.320 
YII  4823.30 0.99 -0.99 22          1.000 
YII  4854.86 0.99 -0.27 22          0.950 
YII  4883.68 1.08  0.19 22          0.940 
YII  4900.12 1.03  0.03 22          0.980 
YII  4982.13 1.03 -1.32 22          1.030 
YII  5087.42 1.08 -0.16 22          0.970 
YII  5119.11 0.99 -1.33 22          1.110 
YII  5123.21 0.99 -0.79 22          1.080 
YII  5200.41 0.99 -0.47 22          0.920 
YII  5205.72 1.03 -0.28 22          0.930 
YII  5289.82 1.03 -1.68 22          1.080 
YII  5402.77 1.84 -0.31 22          0.950 
YII  5473.38 1.74 -0.78 22          0.990 
YII  5480.73 1.72 -0.85 22          1.040 
YII  5509.89 0.99 -1.31 22          1.350 
YII  5521.56 1.74 -0.94 22          1.050 
YII  5544.61 1.74 -0.83 22          0.970 
YII  5546.01 1.74 -0.82 22          1.060 
YII  5662.92 1.94  0.34 22          1.010 
YII  5728.89 1.84 -1.15 22          1.200 
YII  6613.73 1.75 -0.83 22          0.850 
YII  6795.34 1.74 -1.03 22          0.890 
YII  7450.28 1.75 -1.44 22          1.280 
YII  7881.88 1.84 -0.60 22          0.940 
ZrII 3403.68 1.00 -0.60 23          1.680 
ZrII 3404.83 0.36 -0.49 23          1.710 
ZrII 3408.08 0.97 -0.66 23          1.600 
ZrII 3430.53 0.47 -0.16 23          1.650 
ZrII 3432.40 0.93 -0.72 23          1.400 
ZrII 3433.91 1.00 -0.89 23          1.680 
ZrII 3454.57 0.93 -1.33 23          1.690 
ZrII 3458.93 0.96 -0.48 23          1.550 
ZrII 3479.02 0.53 -0.67 23          1.650 
ZrII 3499.57 0.41 -1.06 23          1.660 
ZrII 3505.67 0.16 -0.39 23          1.810 
ZrII 3536.94 0.36 -1.41 23          1.850 
ZrII 3549.51 1.24 -0.72 23          1.810 
ZrII 3551.95 0.10 -0.36 23          1.740 
ZrII 3607.37 1.24 -0.70 23          1.700 
ZrII 3630.02 0.36 -1.11 23          1.590 
ZrII 3714.78 0.53 -0.96 23          1.720 
ZrII 3718.83 0.36 -1.76 23          1.780 
ZrII 3766.82 0.41 -0.83 23          1.740 
ZrII 3796.48 1.01 -0.89 23          1.710 
ZrII 3814.96 0.41 -2.26 23          1.890 
ZrII 3836.76 0.56 -0.12 23          1.610 
ZrII 3998.96 0.56 -0.52 23          1.690 
ZrII 4034.08 0.80 -1.51 23          1.580 
ZrII 4040.24 0.93 -1.65 23          1.880 
ZrII 4048.67 0.80 -0.53 23          1.600 
ZrII 4050.32 0.71 -1.06 23          1.860 
ZrII 4071.09 1.00 -1.66 23          1.810 
ZrII 4077.05 0.96 -1.69 23          1.820 
ZrII 4149.20 0.80 -0.04 23          1.780 
ZrII 4156.23 0.71 -0.78 23          1.540 
ZrII 4161.20 0.71 -0.59 23          1.720 
ZrII 4179.81 1.66 -0.68 23          1.810 
ZrII 4208.98 0.71 -0.51 23          1.840 
ZrII 4210.61 1.66 -1.19 23          1.820 
ZrII 4211.88 0.53 -1.04 23          1.530 
ZrII 4231.63 1.76 -0.79 23          1.630 
ZrII 4258.04 0.56 -1.20 23          1.850 
ZrII 4273.51 0.76 -1.48 23          1.820 
ZrII 4317.31 0.71 -1.45 23          1.820 
ZrII 4336.34 1.83 -1.75 23          1.550 
ZrII 4359.73 1.24 -0.51 23          1.690 
ZrII 4370.95 1.21 -0.77 23          1.790 
ZrII 4414.54 1.24 -1.08 23          1.810 
ZrII 4440.45 1.21 -1.04 23          1.780 
ZrII 4442.99 1.49 -0.42 23          1.840 
ZrII 4457.41 1.18 -1.22 23          1.900 
ZrII 4496.96 0.71 -0.89 23          1.840 
ZrII 4613.95 0.97 -1.54 23          1.890 
ZrII 5112.27 1.66 -0.85 23          1.850 
ZrII 5350.35 1.77 -1.16 23          1.990 
NbII 3740.72 1.62 -0.31 24          0.610 
MoI  3864.10 0.00 -0.01  2          1.300 
MoI  3902.95 0.00 -0.15  2          1.220 
MoI  5533.03 1.34 -0.07  2          1.380 
RuI  3436.74 0.15  0.15 25          1.320 
RuI  3498.94 0.00  0.31 25          1.200 
RuI  3742.28 0.34 -0.18 25          1.390 
RuI  3798.90 0.15 -0.04 25          1.540 
RuI  3799.35 0.00  0.02 25          1.280 
RhI  3434.89 0.00  0.44 26          0.700 
RhI  3700.91 0.19 -0.10 26          0.720 
RhI  3958.86 0.97  0.01 26          0.510 
PdI  3404.58 0.81  0.32  2          1.060 
PdI  3460.74 0.81 -0.42  2          0.850 
PdI  3516.94 0.96 -0.24  2          1.250 
AgI  3382.89 0.00 -0.33 27          0.440 
BaII 3891.78 2.51  0.29 28          1.120 
BaII 4130.65 2.72  0.52 28          1.180 
BaII 4166.00 2.72 -0.43 28          1.310 
BaII 4524.93 2.51 -0.39 28          1.410 
BaII 5853.68 0.60 -0.91 28          1.270 
LaII 3713.54 0.17 -0.80 29          0.610 
LaII 3794.77 0.24  0.21 29          0.390 
LaII 3949.10 0.40  0.49 29          0.380 
LaII 3988.51 0.40  0.21 29          0.450 
LaII 3995.74 0.17 -0.06 29          0.410 
LaII 4067.38 0.17 -0.96 29          0.510 
LaII 4077.34 0.24 -0.06 29          0.420 
LaII 4086.71 0.00 -0.07 29          0.450 
LaII 4123.22 0.32  0.13 29          0.430 
LaII 4141.72 0.40 -0.66 29          0.530 
LaII 4238.37 0.40 -0.26 29          0.500 
LaII 4322.50 0.17 -0.93 29          0.530 
LaII 4333.75 0.17 -0.06 29          0.440 
LaII 4429.91 0.24 -0.35 29          0.470 
LaII 4526.11 0.77 -0.59 29          0.510 
LaII 4558.46 0.32 -0.97 29          0.560 
LaII 4574.86 0.17 -1.08 29          0.560 
LaII 4605.78 0.71 -1.18 29          0.540 
LaII 4662.50 0.00 -1.24 29          0.580 
LaII 4716.44 0.77 -1.21 29          0.530 
LaII 4740.28 0.13 -1.11 29          0.570 
LaII 4748.73 0.93 -0.54 29          0.480 
LaII 4804.04 0.24 -1.49 29          0.580 
LaII 4809.00 0.24 -1.40 29          0.490 
LaII 4920.98 0.13 -0.58 29          0.510 
LaII 4921.78 0.24 -0.45 29          0.480 
LaII 4986.82 0.17 -1.30 29          0.470 
LaII 5114.56 0.24 -1.03 29          0.530 
LaII 5122.99 0.32 -0.91 29          0.650 
LaII 5156.73 0.13 -1.85 29          0.500 
LaII 5163.61 0.24 -1.81 29          0.690 
LaII 5290.82 0.00 -1.65 29          0.420 
LaII 5301.97 0.40 -0.94 29          0.410 
LaII 5303.53 0.32 -1.35 29          0.570 
LaII 5482.27 0.00 -2.23 29          0.630 
LaII 5797.57 0.24 -1.36 29          0.510 
LaII 5805.77 0.13 -1.56 29          0.610 
LaII 5863.69 0.93 -1.37 29          0.500 
LaII 6262.29 0.40 -1.22 29          0.540 
LaII 6390.48 0.32 -1.41 29          0.570 
CeII 3539.08 0.32 -0.27 30          0.850 
CeII 3942.15 0.00 -0.22 30          0.970 
CeII 3942.74 0.86  0.69 30          0.710 
CeII 3980.89 0.71 -0.21 30          0.880 
CeII 3999.24 0.30  0.06 30          0.800 
CeII 4014.90 0.53 -0.20 30          0.800 
CeII 4042.58 0.50  0.00 30          0.840 
CeII 4046.34 0.55 -0.16 30          0.850 
CeII 4053.50 0.00 -0.61 30          0.840 
CeII 4068.84 0.70 -0.17 30          0.860 
CeII 4072.92 0.33 -0.64 30          0.860 
CeII 4073.47 0.48  0.21 30          0.780 
CeII 4075.70 0.70  0.23 30          0.860 
CeII 4083.22 0.70  0.27 30          0.810 
CeII 4087.36 0.53 -0.73 30          1.000 
CeII 4117.29 0.74 -0.45 30          0.920 
CeII 4118.14 0.70  0.13 30          0.900 
CeII 4120.83 0.32 -0.37 30          0.870 
CeII 4127.36 0.68  0.31 30          0.850 
CeII 4135.42 0.56 -0.49 30          0.900 
CeII 4137.64 0.52  0.40 30          0.810 
CeII 4142.40 0.70  0.22 30          0.930 
CeII 4145.00 0.70  0.10 30          0.820 
CeII 4146.23 0.56 -0.12 30          0.740 
CeII 4148.16 0.74 -0.76 30          0.900 
CeII 4165.60 0.91  0.52 30          0.830 
CeII 4187.32 0.55 -0.43 30          0.870 
CeII 4193.87 0.55 -0.48 30          0.900 
CeII 4214.03 0.61 -0.45 30          0.890 
CeII 4222.60 0.12 -0.15 30          0.840 
CeII 4289.93 0.33  0.11 30          0.810 
CeII 4330.44 0.32 -0.83 30          1.010 
CeII 4332.70 0.70 -0.59 30          0.860 
CeII 4349.79 0.70 -0.32 30          0.810 
CeII 4361.65 0.53 -0.95 30          0.890 
CeII 4364.65 0.50 -0.17 30          0.810 
CeII 4382.16 0.68  0.13 30          0.780 
CeII 4391.66 0.32 -0.04 30          0.860 
CeII 4399.20 0.33 -0.44 30          0.850 
CeII 4407.27 0.70 -0.71 30          0.870 
CeII 4418.78 0.86  0.27 30          0.790 
CeII 4449.33 0.61  0.04 30          0.790 
CeII 4460.21 0.48  0.28 30          0.800 
CeII 4471.24 0.70  0.23 30          0.860 
CeII 4479.36 0.56 -0.44 30          0.850 
CeII 4483.89 0.86  0.10 30          0.830 
CeII 4486.91 0.30 -0.18 30          0.800 
CeII 4523.08 0.52 -0.08 30          0.980 
CeII 4539.74 0.33 -0.08 30          0.820 
CeII 4560.96 0.68 -0.26 30          0.880 
CeII 4562.36 0.48  0.21 30          0.860 
CeII 4572.28 0.68  0.22 30          0.980 
CeII 4582.50 0.70 -0.35 30          0.880 
CeII 4591.12 1.11 -0.41 30          0.840 
CeII 4593.93 0.70  0.07 30          0.860 
CeII 4628.16 0.52  0.14 30          0.850 
CeII 4684.60 0.90 -0.39 30          0.840 
CeII 4773.94 0.92 -0.39 30          0.810 
CeII 4882.46 1.53  0.19 30          0.720 
CeII 5011.76 1.05 -0.49 30          0.720 
CeII 5187.46 1.21  0.17 30          0.850 
CeII 5274.23 1.04  0.13 30          0.850 
CeII 5330.56 0.87 -0.40 30          0.830 
CeII 5393.39 1.10 -0.06 30          0.890 
CeII 5468.37 1.40 -0.07 30          0.770 
CeII 5512.06 1.01 -0.39 30          0.880 
CeII 6043.37 1.20 -0.48 30          0.850 
PrII 3964.82 0.06  0.07 31          0.190 
PrII 3965.26 0.20  0.18 31          0.100 
PrII 3994.80 0.06 -0.03 31          0.190 
PrII 4004.70 0.22 -0.25 31          0.220 
PrII 4039.34 0.20 -0.34 31          0.270 
PrII 4044.80 0.00 -0.29 31          0.310 
PrII 4062.80 0.42  0.33 31          0.340 
PrII 4164.16 0.20  0.17 31          0.150 
PrII 4179.40 0.20  0.46 31          0.400 
PrII 4189.49 0.37  0.43 31          0.150 
PrII 4222.95 0.06  0.23 31          0.240 
PrII 4225.32 0.00  0.32 31          0.190 
PrII 4405.83 0.55 -0.06 31          0.260 
PrII 4408.81 0.00  0.05 31          0.250 
PrII 4496.33 0.22 -0.76 31          0.250 
PrII 4496.47 0.06 -0.37 31          0.250 
PrII 5135.15 0.95  0.01 32          0.030 
PrII 5173.91 0.97  0.36 31          0.190 
PrII 5219.06 0.80 -0.05 32          0.160 
PrII 5259.73 0.63  0.12 32          0.190 
PrII 5322.77 0.48 -0.12 31          0.190 
PrII 5352.40 0.48 -0.74 31          0.260 
NdII 3615.81 0.20 -0.76 33          0.940 
NdII 3738.06 0.56 -0.04 33          0.870 
NdII 3759.79 0.63 -0.45 33          0.940 
NdII 3780.38 0.47 -0.35 33          0.910 
NdII 3784.24 0.38  0.15 33          0.820 
NdII 3810.48 0.74 -0.14 33          0.960 
NdII 3826.41 0.06 -0.41 33          0.750 
NdII 3838.98 0.00 -0.24 33          0.780 
NdII 3879.54 0.32 -0.21 33          0.810 
NdII 3887.87 0.06 -0.78 33          0.860 
NdII 3891.51 0.74 -0.14 33          0.770 
NdII 3900.22 0.47  0.10 33          0.840 
NdII 3990.10 0.47  0.13 33          0.920 
NdII 3991.74 0.00 -0.26 33          0.820 
NdII 3994.67 0.32  0.04 33          0.830 
NdII 4004.00 0.06 -0.57 33          0.820 
NdII 4007.43 0.47 -0.40 33          0.810 
NdII 4011.06 0.47 -0.76 33          0.970 
NdII 4012.24 0.63  0.81 33          0.950 
NdII 4012.70 0.00 -0.60 33          0.870 
NdII 4013.22 0.18 -1.10 33          0.720 
NdII 4018.82 0.06 -0.85 33          0.870 
NdII 4021.33 0.32 -0.10 33          0.830 
NdII 4023.00 0.56  0.04 33          0.820 
NdII 4041.06 0.47 -0.53 33          0.880 
NdII 4043.59 0.32 -0.71 33          0.840 
NdII 4051.14 0.38 -0.30 33          0.960 
NdII 4059.95 0.20 -0.52 33          0.890 
NdII 4069.26 0.06 -0.57 33          0.890 
NdII 4075.11 0.20 -0.48 33          0.930 
NdII 4075.27 0.06 -0.76 33          0.870 
NdII 4109.45 0.32  0.35 33          1.010 
NdII 4135.32 0.63 -0.07 33          0.880 
NdII 4136.75 0.38 -1.03 33          0.890 
NdII 4156.08 0.18  0.16 33          0.920 
NdII 4177.32 0.06 -0.10 33          0.880 
NdII 4211.29 0.20 -0.86 33          0.880 
NdII 4232.37 0.06 -0.47 33          0.820 
NdII 4284.51 0.63 -0.17 33          0.870 
NdII 4303.57 0.00  0.08 33          0.870 
NdII 4351.28 0.18 -0.61 33          0.930 
NdII 4358.16 0.32 -0.16 33          0.850 
NdII 4368.63 0.06 -0.81 33          0.840 
NdII 4385.66 0.20 -0.30 33          0.850 
NdII 4400.82 0.06 -0.60 33          0.830 
NdII 4446.38 0.20 -0.35 33          0.830 
NdII 4451.98 0.00 -1.10 33          0.990 
NdII 4462.98 0.56  0.04 33          0.950 
NdII 4465.06 0.00 -1.36 33          0.860 
NdII 4465.59 0.18 -1.10 33          0.880 
NdII 4497.91 0.56 -1.02 33          0.840 
NdII 4501.81 0.20 -0.69 33          0.890 
NdII 4506.58 0.06 -1.04 33          0.920 
NdII 4541.27 0.38 -0.74 33          0.970 
NdII 4542.60 0.74 -0.28 33          0.870 
NdII 4563.22 0.18 -0.88 33          0.870 
NdII 4567.61 0.20 -1.31 33          0.850 
NdII 4645.76 0.56 -0.76 33          0.830 
NdII 4703.57 0.38 -1.00 33          0.900 
NdII 4706.54 0.00 -0.71 33          0.890 
NdII 4715.59 0.20 -0.90 33          0.850 
NdII 4763.62 0.38 -1.27 33          0.900 
NdII 4786.11 0.18 -1.41 33          0.860 
NdII 4797.15 0.56 -0.69 33          0.850 
NdII 4799.42 0.00 -1.45 33          0.870 
NdII 4825.48 0.18 -0.42 33          0.890 
NdII 4859.03 0.32 -0.44 33          0.820 
NdII 4902.04 0.06 -1.34 33          0.920 
NdII 4914.38 0.38 -0.70 33          0.870 
NdII 4959.12 0.06 -0.80 33          0.910 
NdII 4987.16 0.74 -0.79 33          0.980 
NdII 4989.42 0.68 -1.19 33          0.870 
NdII 5063.72 0.98 -0.62 33          0.880 
NdII 5066.83 0.56 -1.43 33          0.820 
NdII 5092.79 0.38 -0.61 33          0.920 
NdII 5130.59 1.30  0.45 33          0.850 
NdII 5132.33 0.56 -0.71 33          0.850 
NdII 5165.13 0.68 -0.74 33          0.870 
NdII 5167.92 0.56 -1.18 33          0.910 
NdII 5192.61 1.14  0.27 33          0.880 
NdII 5212.36 0.20 -0.96 33          0.850 
NdII 5215.65 1.26 -0.74 33          0.970 
NdII 5234.19 0.55 -0.51 33          0.950 
NdII 5249.58 0.98  0.20 33          0.900 
NdII 5250.81 0.74 -0.72 33          0.840 
NdII 5255.51 0.20 -0.67 33          0.890 
NdII 5293.16 0.82  0.10 33          0.830 
NdII 5303.20 0.38 -1.43 33          0.990 
NdII 5306.46 0.86 -0.97 33          0.860 
NdII 5311.45 0.98 -0.42 33          0.840 
NdII 5319.81 0.55 -0.14 33          0.850 
NdII 5356.97 1.26 -0.28 33          0.830 
NdII 5371.93 1.41  0.00 33          0.890 
NdII 5431.52 1.12 -0.47 33          0.920 
NdII 5485.10 0.55 -1.64 33          0.930 
NdII 5485.70 1.26 -0.12 33          0.850 
NdII 5688.52 0.98 -0.31 33          0.950 
NdII 5740.86 1.16 -0.53 33          0.860 
NdII 5811.57 0.86 -0.86 33          0.750 
SmII 3566.81 0.25 -1.22 34          1.000 
SmII 3627.00 0.28 -0.51 34          0.590 
SmII 3706.75 0.48 -0.60 34          0.400 
SmII 3708.41 0.04 -1.01 34          0.450 
SmII 3755.28 0.33 -0.65 34          0.750 
SmII 3764.37 0.33 -0.55 34          0.520 
SmII 3831.51 0.43 -0.43 34          0.650 
SmII 3843.51 0.43 -0.45 34          0.690 
SmII 3847.52 0.33 -0.78 34          0.680 
SmII 3896.97 0.04 -0.67 34          0.520 
SmII 3922.39 0.38 -0.26 34          0.560 
SmII 3946.50 0.18 -0.94 34          0.550 
SmII 3979.20 0.54 -0.47 34          0.500 
SmII 3993.31 0.04 -0.93 34          0.530 
SmII 4023.22 0.04 -0.93 34          0.680 
SmII 4047.15 0.18 -0.92 34          0.410 
SmII 4064.55 0.33 -0.67 34          0.530 
SmII 4066.73 0.28 -0.74 34          0.570 
SmII 4068.32 0.43 -0.76 34          0.530 
SmII 4155.21 0.54 -0.73 34          0.740 
SmII 4169.47 0.25 -0.76 34          0.580 
SmII 4183.77 0.04 -1.05 34          0.650 
SmII 4188.13 0.54 -0.44 34          0.580 
SmII 4206.12 0.38 -0.72 34          0.550 
SmII 4220.66 0.54 -0.44 34          0.590 
SmII 4236.74 0.66 -0.21 34          0.650 
SmII 4244.70 0.28 -0.81 34          0.580 
SmII 4256.39 0.38 -0.15 34          0.580 
SmII 4262.67 0.38 -0.49 34          0.610 
SmII 4265.07 0.18 -1.04 34          0.590 
SmII 4280.78 0.48  0.06 34          0.630 
SmII 4318.94 0.28 -0.25 34          0.640 
SmII 4323.29 0.10 -0.92 34          0.640 
SmII 4329.02 0.18 -0.51 34          0.590 
SmII 4334.15 0.28 -0.50 34          0.550 
SmII 4362.02 0.48 -0.47 34          0.630 
SmII 4390.86 0.18 -0.45 34          0.580 
SmII 4420.53 0.33 -0.43 34          0.660 
SmII 4421.13 0.38 -0.49 34          0.580 
SmII 4424.34 0.48  0.14 34          0.600 
SmII 4427.58 0.25 -1.29 34          0.620 
SmII 4433.89 0.43 -0.19 34          0.560 
SmII 4434.32 0.38 -0.07 34          0.660 
SmII 4452.72 0.28 -0.41 34          0.600 
SmII 4467.34 0.66  0.15 34          0.600 
SmII 4472.41 0.18 -0.96 34          0.610 
SmII 4499.48 0.25 -0.87 34          0.600 
SmII 4511.83 0.18 -0.82 34          0.650 
SmII 4519.63 0.54 -0.35 34          0.640 
SmII 4523.91 0.43 -0.39 34          0.660 
SmII 4536.51 0.10 -1.28 34          0.690 
SmII 4537.94 0.48 -0.48 34          0.620 
SmII 4540.18 0.28 -1.28 34          0.530 
SmII 4542.05 0.25 -1.04 34          0.620 
SmII 4552.65 0.25 -0.82 34          0.740 
SmII 4566.20 0.33 -0.59 34          0.610 
SmII 4577.69 0.25 -0.65 34          0.610 
SmII 4584.83 0.43 -0.65 34          0.750 
SmII 4591.82 0.18 -1.12 34          0.590 
SmII 4593.55 0.38 -0.83 34          0.640 
SmII 4604.17 0.04 -1.39 34          0.660 
SmII 4615.44 0.54 -0.69 34          0.660 
SmII 4615.68 0.19 -0.84 34          0.650 
SmII 4642.23 0.38 -0.46 34          0.640 
SmII 4646.68 0.28 -1.03 34          0.680 
SmII 4648.16 0.00 -1.51 34          0.690 
SmII 4669.39 0.10 -0.60 34          0.530 
SmII 4669.64 0.28 -0.53 34          0.610 
SmII 4674.59 0.18 -0.56 34          0.660 
SmII 4676.90 0.04 -0.87 34          0.660 
SmII 4687.18 0.04 -1.15 34          0.680 
SmII 4693.63 0.18 -1.48 34          0.630 
SmII 4704.40 0.00 -0.86 34          0.640 
SmII 4713.07 0.54 -0.80 34          0.630 
SmII 4715.27 0.10 -1.46 34          0.610 
SmII 4719.85 0.04 -1.24 34          0.680 
SmII 4745.67 0.10 -0.93 34          0.630 
SmII 4774.14 0.18 -1.61 34          0.500 
SmII 4791.58 0.10 -1.44 34          0.670 
SmII 4815.81 0.18 -0.82 34          0.580 
SmII 4844.21 0.28 -0.89 34          0.630 
SmII 4854.37 0.38 -1.25 34          0.610 
SmII 4913.26 0.66 -0.93 34          0.690 
SmII 4948.63 0.54 -0.95 34          0.640 
SmII 5052.75 1.37 -0.16 34          0.570 
SmII 5103.08 1.16 -0.35 34          0.610 
SmII 5104.47 1.00 -0.65 34          0.640 
EuII 3724.93 0.00 -0.09 35          0.370 
EuII 3819.67 0.00  0.51 35          0.280 
EuII 3907.11 0.21  0.17 35          0.340 
EuII 3971.97 0.21  0.27 35          0.180 
EuII 4129.72 0.00  0.22 35          0.340 
EuII 4205.04 0.00  0.21 35          0.300 
EuII 4435.58 0.21 -0.11 35          0.410 
EuII 5966.06 1.25 -1.04 35          0.220 
EuII 6049.51 1.28 -0.80 35          0.440 
EuII 6173.03 1.32 -0.86 35          0.430 
EuII 6437.64 1.32 -0.32 35          0.420 
EuII 6645.06 1.38  0.12 35          0.460 
EuII 7077.09 1.25 -0.72 35          0.370 
EuII 7217.56 1.23 -0.35 35          0.440 
EuII 7301.19 1.25 -0.39 35          0.480 
EuII 7370.22 1.32 -0.29 35          0.490 
EuII 7426.57 1.28 -0.67 35          0.440 
GdII 3418.73 0.00 -0.36 36          0.860 
GdII 3424.60 0.35 -0.34 36          0.970 
GdII 3425.93 0.38 -0.60 36          0.790 
GdII 3439.21 0.38  0.08 36          0.660 
GdII 3451.24 0.38 -0.25 36          0.910 
GdII 3467.27 0.42  0.09 36          0.790 
GdII 3473.22 0.03 -0.37 36          0.720 
GdII 3481.80 0.49  0.12 36          0.790 
GdII 3482.61 0.43 -0.47 36          0.820 
GdII 3491.96 0.00 -0.53 36          1.020 
GdII 3549.36 0.24  0.29 36          0.660 
GdII 3557.06 0.60  0.05 36          0.810 
GdII 3646.20 0.24  0.31 36          0.750 
GdII 3699.74 0.35 -0.29 36          0.780 
GdII 3712.70 0.38  0.04 36          0.930 
GdII 3719.45 1.23  0.47 36          0.780 
GdII 3791.17 1.25  0.13 36          0.800 
GdII 3796.38 0.03  0.02 36          0.650 
GdII 3894.69 0.00 -0.58 36          0.780 
GdII 3957.67 0.60 -0.25 36          0.940 
GdII 3996.31 1.13 -0.10 36          0.920 
GdII 4037.32 0.66 -0.11 36          0.760 
GdII 4037.89 0.56 -0.42 36          0.870 
GdII 4049.42 0.66 -0.08 36          0.690 
GdII 4049.85 0.99  0.48 36          0.890 
GdII 4063.38 0.99  0.33 36          0.730 
GdII 4085.56 0.73 -0.01 36          0.860 
GdII 4132.26 0.60 -0.15 36          0.870 
GdII 4191.07 0.43 -0.48 36          0.870 
GdII 4251.73 0.38 -0.22 36          0.840 
GdII 4253.60 1.13 -0.04 36          0.780 
GdII 4316.05 0.66 -0.45 36          0.880 
GdII 4342.18 0.60 -0.27 36          0.800 
GdII 4419.03 0.49 -0.70 36          0.800 
GdII 4483.33 1.06 -0.42 36          0.930 
GdII 4498.29 0.43 -1.08 36          0.940 
GdII 4506.34 0.50 -1.03 36          0.870 
GdII 5733.85 1.37 -0.65 36          0.730 
TbII 3702.85 0.13  0.44 37          0.080 
TbII 3747.38 0.40  0.13 37          0.370 
TbII 3874.17 0.00  0.27 37          0.040 
DyII 3407.80 0.00  0.18 38          1.010 
DyII 3413.78 0.10 -0.52 38          0.820 
DyII 3434.37 0.00 -0.45 38          1.100 
DyII 3454.32 0.10 -0.14 38          0.820 
DyII 3456.56 0.59 -0.11 38          0.950 
DyII 3460.97 0.00 -0.07 38          0.880 
DyII 3531.71 0.00  0.77 38          1.310 
DyII 3534.96 0.10 -0.04 38          0.920 
DyII 3536.02 0.54  0.53 38          1.220 
DyII 3538.52 0.00 -0.02 38          1.120 
DyII 3546.83 0.10 -0.55 38          0.920 
DyII 3550.22 0.59  0.27 38          0.920 
DyII 3563.15 0.10 -0.36 38          0.910 
DyII 3694.81 0.10 -0.11 38          0.900 
DyII 3747.82 0.10 -0.81 38          1.240 
DyII 3757.37 0.10 -0.17 38          1.140 
DyII 3944.68 0.00  0.11 38          1.220 
DyII 3978.56 0.92  0.22 38          0.980 
DyII 3983.65 0.54 -0.31 38          1.020 
DyII 3996.69 0.59 -0.26 38          0.970 
DyII 4011.29 0.92 -0.73 38          1.000 
DyII 4041.98 0.93 -0.90 38          0.930 
DyII 4050.57 0.59 -0.47 38          1.040 
DyII 4073.12 0.54 -0.32 38          0.980 
DyII 4077.97 0.10 -0.04 38          1.050 
DyII 4103.31 0.10 -0.38 38          1.110 
DyII 4124.63 0.92 -0.66 38          1.000 
DyII 4129.42 0.54 -0.61 38          1.010 
DyII 4409.38 0.00 -1.24 38          0.850 
DyII 4449.70 0.00 -1.03 38          1.030 
DyII 4620.04 0.10 -1.93 38          0.970 
DyII 5169.69 0.10 -1.95 38          1.000 
HoII 3398.94 0.00  0.41 39          0.070 
HoII 3416.44 0.08  0.26 39          0.080 
HoII 3453.11 0.08  0.01 39          0.070 
HoII 3456.01 0.00  0.76 39          0.070 
HoII 3484.83 0.08  0.28 39          0.170 
HoII 3796.73 0.00  0.16 39          0.190 
HoII 3810.71 0.00  0.19 39          0.220 
HoII 3890.97 0.08  0.46 39          0.050 
HoII 4045.45 0.00 -0.05 39          0.210 
ErII 3499.10 0.06  0.29 40          0.740 
ErII 3580.52 0.06 -0.62 40          0.660 
ErII 3633.54 0.00 -0.53 40          0.730 
ErII 3692.65 0.06  0.28 40          0.940 
ErII 3729.52 0.00 -0.59 40          0.780 
ErII 3781.01 0.67 -0.66 40          0.510 
ErII 3786.84 0.00 -0.52 40          0.700 
ErII 3797.06 0.06 -1.03 40          0.890 
ErII 3830.48 0.00 -0.22 40          0.700 
ErII 3880.61 0.64 -0.25 40          0.690 
ErII 3896.23 0.06 -0.12 40          0.730 
ErII 3906.31 0.00  0.12 40          0.720 
ErII 4142.91 0.64 -0.72 40          0.780 
TmII 3462.20 0.00  0.03 41         -0.210 
TmII 3700.26 0.03 -0.38 41         -0.160 
TmII 3701.36 0.00 -0.54 41         -0.260 
TmII 3795.76 0.03 -0.23 41         -0.130 
TmII 3848.02 0.00 -0.14 41         -0.160 
TmII 3996.51 0.00 -1.20 41          0.010 
TmII 4242.15 0.03 -0.95 41          0.000 
YbII 3694.19 0.00 -0.30 42          0.480 
LuII 3507.38 0.00 -1.16 43          0.020 
LuII 6221.86 1.54 -0.76 43          0.090 
HfII 3399.79 0.00 -0.57 44          0.250 
HfII 3505.22 1.04 -0.14 44          0.460 
HfII 3719.28 0.61 -0.81 44          0.340 
HfII 3918.09 0.45 -1.14 44          0.480 
HfII 4093.15 0.45 -1.15 44          0.340 
OsI  4135.78 0.52 -1.24 45          1.390 
OsI  4260.80 0.00 -1.43 45          1.120 
IrI  3800.12 0.00 -1.43 46          1.540 
PbI  4057.81 1.32 -0.22 47       <  1.100 
ThII 3351.23 0.19 -0.60 48          0.130 
ThII 3435.98 0.00 -0.67 48         -0.020 
ThII 4019.13 0.00 -0.23 48         -0.230 
ThII 4086.52 0.00 -0.93 48         -0.060 
ThII 4094.75 0.00 -0.88 48         -0.130 
UII  3859.57 0.04 -0.07 49       < -0.500 
UII  4241.66 0.57 -0.10 49       < -0.300 

